eAFH: Informed Exploration for Adaptive Frequency Hopping in Bluetooth Low Energy

With more than 4 billion devices produced in 2020, Bluetooth and Bluetooth Low Energy (BLE) have become the backbone of the Internet of Things. Bluetooth and BLE mitigate interference in the crowded 2.4 GHz band via Adaptive Frequency Hopping (AFH), spreading communication over the entire spectrum, and further allows the exclusion of interfered channels. However, exclusion is challenging in dynamic environments or with user mobility: as a user moves around, interference affects new channels, forcing AFH to deprive itself of new frequencies, while some other excluded channels are now free of losses but remain excluded. Channel re-inclusion is a primordial, yet often left out, aspect of AFH, as it is non-trivial to assess the new situation of excluded frequencies. We present eAFH, a mechanism for channel exclusion and inclusion. eAFH introduces informed exploration to AFH: using only past measurements, eAFH assesses which frequencies we are most likely to benefit from re-including in the hopping sequence. As a result, eAFH adapts in dynamic scenarios where interference varies over time. We show that eAFH achieves 98-99.5% link-layer reliability in the presence of dynamic Wifi interference with 1% control overhead and 40% higher channel diversity than state-of-the-art approaches.

==> 00_Figures/eval_macro_infocom.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "sunrise-picture",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os, pickle, time, IPython\n",
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import ble_afh\n",
    "from ble_afh.utils.AFHTracer import AFHTracer\n",
    "from ble_afh.utils.log_parser.feather_log_parser import FeatherLogParser\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "eAFH_COLOR='orange'\n",
    "GRAZ_COLOR='#0571b0'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "alpine-resource",
   "metadata": {},
   "outputs": [],
   "source": [
    "#TRACES_LOCATION = \"/Users/valentin/research/rl-ble-data/parsed_logs/eval\"\n",
    "APT_TRACES_LOCATION = \"/Users/valentin/research/rl-ble-data/parsed_logs/apt\"\n",
    "#DCUBE_TRACES_LOCATION = \"/Users/valentin/research/rl-ble-data/parsed_logs/dcube\"\n",
    "CONNECTION_EVENT = 20/1000"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "satisfactory-victory",
   "metadata": {},
   "source": [
    "## TRACES TO EVALUATE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 146,
   "id": "jewish-wrist",
   "metadata": {},
   "outputs": [],
   "source": [
    "trace_names = [\"eval_macro_eafh_vs_continuous_1_10min_run0.feather\",\n",
    "               \"eval_macro_eafh_vs_continuous_1_10min_run1.feather\",\n",
    "               \"eval_macro_eafh_vs_continuous_1_10min_run2.feather\",\n",
    "               \"eval_macro_eafh_vs_continuous_1_10min_run3.feather\",\n",
    "               \"eval_macro_eafh_vs_continuous_1_10min_run4.feather\",\n",
    "               \"eval_macro_eafh_vs_slow_dynamics_10min_run0.feather\",\n",
    "               \"eval_macro_eafh_vs_slow_dynamics_10min_run1.feather\",\n",
    "               \"eval_macro_eafh_vs_slow_dynamics_10min_run2.feather\",\n",
    "               \"eval_macro_eafh_vs_slow_dynamics_10min_run3.feather\",\n",
    "               \"eval_macro_eafh_vs_slow_dynamics_10min_run4.feather\",\n",
    "               \"eval_macro_eafh_vs_fast_dynamics_10min_run0.feather\",\n",
    "               \"eval_macro_eafh_vs_fast_dynamics_10min_run1.feather\",\n",
    "               \"eval_macro_eafh_vs_fast_dynamics_10min_run2.feather\",\n",
    "               \"eval_macro_eafh_vs_fast_dynamics_10min_run3.feather\",\n",
    "               \"eval_macro_eafh_vs_fast_dynamics_10min_run4.feather\",\n",
    "               \"eval_macro_eafh_vs_2meters_10min_run0.feather\",\n",
    "               \"eval_macro_eafh_vs_2meters_10min_run1.feather\",\n",
    "               \"eval_macro_eafh_vs_2meters_10min_run2.feather\",\n",
    "               \"eval_macro_eafh_vs_2meters_10min_run3.feather\",\n",
    "               \"eval_macro_eafh_vs_2meters_10min_run4.feather\",\n",
    "               #\n",
    "               \"eval_macro_graz_vs_continuous_1_10min_run0.feather\",\n",
    "               \"eval_macro_graz_vs_continuous_1_10min_run1.feather\",\n",
    "               \"eval_macro_graz_vs_continuous_1_10min_run2.feather\",\n",
    "               \"eval_macro_graz_vs_continuous_1_10min_run3.feather\",\n",
    "               \"eval_macro_graz_vs_continuous_1_10min_run4.feather\",\n",
    "               \"eval_macro_eafh_vs_slow_dynamics_10min_run0.feather\",\n",
    "               \"eval_macro_graz_vs_slow_dynamics_10min_run1.feather\",\n",
    "               \"eval_macro_graz_vs_slow_dynamics_10min_run2.feather\",\n",
    "               \"eval_macro_graz_vs_slow_dynamics_10min_run3.feather\",\n",
    "               \"eval_macro_graz_vs_slow_dynamics_10min_run4.feather\",\n",
    "               \"eval_macro_graz_vs_fast_dynamics_10min_run0.feather\",\n",
    "               \"eval_macro_graz_vs_fast_dynamics_10min_run1.feather\",\n",
    "               \"eval_macro_graz_vs_fast_dynamics_10min_run2.feather\",\n",
    "               \"eval_macro_graz_vs_fast_dynamics_10min_run3.feather\",\n",
    "               \"eval_macro_graz_vs_fast_dynamics_10min_run4.feather\",\n",
    "               \"eval_macro_graz_vs_2meters_10min_run0.feather\",\n",
    "               \"eval_macro_graz_vs_2meters_10min_run1.feather\",\n",
    "               \"eval_macro_graz_vs_2meters_10min_run2.feather\",\n",
    "               \"eval_macro_graz_vs_2meters_10min_run3.feather\",\n",
    "               \"eval_macro_graz_vs_2meters_10min_run4.feather\",\n",
    "               #\n",
    "               \"eval_macro_nafh_vs_continuous_1_10min_run0.feather\",\n",
    "               \"eval_macro_nafh_vs_continuous_1_10min_run1.feather\",\n",
    "               \"eval_macro_nafh_vs_continuous_1_10min_run2.feather\",\n",
    "               \"eval_macro_nafh_vs_continuous_1_10min_run3.feather\",\n",
    "               \"eval_macro_nafh_vs_continuous_1_10min_run4.feather\",\n",
    "               \"eval_macro_nafh_vs_slow_dynamics_10min_run0.feather\",\n",
    "               \"eval_macro_nafh_vs_slow_dynamics_10min_run1.feather\",\n",
    "               \"eval_macro_nafh_vs_slow_dynamics_10min_run2.feather\",\n",
    "               \"eval_macro_nafh_vs_slow_dynamics_10min_run3.feather\",\n",
    "               \"eval_macro_nafh_vs_slow_dynamics_10min_run4.feather\",\n",
    "               \"eval_macro_nafh_vs_fast_dynamics_10min_run0.feather\",\n",
    "               \"eval_macro_nafh_vs_fast_dynamics_10min_run1.feather\",\n",
    "               \"eval_macro_nafh_vs_fast_dynamics_10min_run2.feather\",\n",
    "               \"eval_macro_nafh_vs_fast_dynamics_10min_run3.feather\",\n",
    "               \"eval_macro_nafh_vs_fast_dynamics_10min_run4.feather\",\n",
    "               \"eval_macro_nafh_vs_2meters_1_10min_run0.feather\",\n",
    "               \"eval_macro_nafh_vs_2meters_1_10min_run1.feather\",\n",
    "               \"eval_macro_nafh_vs_2meters_1_10min_run2.feather\",\n",
    "               \"eval_macro_nafh_vs_2meters_1_10min_run3.feather\",\n",
    "               \"eval_macro_nafh_vs_2meters_1_10min_run4.feather\",\n",
    "               \"eval_macro_nafh_vs_ble_10min_run0.feather\",\n",
    "               \"eval_macro_nafh_vs_ble_10min_run1.feather\",\n",
    "               \"eval_macro_nafh_vs_ble_10min_run2.feather\",\n",
    "               \"eval_macro_nafh_vs_ble_10min_run3.feather\",\n",
    "               \"eval_macro_nafh_vs_ble_10min_run4.feather\",\n",
    "               #\n",
    "              ]\n",
    "exp_data = []\n",
    "rf_data_parser = FeatherLogParser()\n",
    "\n",
    "for trace in trace_names:\n",
    "    exp_data.append(rf_data_parser.parse(os.path.join(APT_TRACES_LOCATION, trace)))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "israeli-cream",
   "metadata": {},
   "source": [
    "## Data extraction helpers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "compact-storage",
   "metadata": {},
   "outputs": [],
   "source": [
    "def extract_data_from_feather(rf_data):\n",
    "    exp = dict()\n",
    "    # channel map per event\n",
    "    chan_map = np.zeros((rf_data.channel_map.shape[0],37))\n",
    "    # dta staleness, per channel and event\n",
    "    staleness = np.zeros((rf_data.channel_map.shape[0],37))\n",
    "    # consecutive losses per channel\n",
    "    consecutive_losses = np.zeros((11,))\n",
    "    loss =0\n",
    "    # number of consecutive losses so far, per channel\n",
    "    loss_per_chan = np.zeros((37,))\n",
    "    # Number of channel_map updates\n",
    "    nb_chanmap_update = 0\n",
    "    prev_chm = np.ones((37,))\n",
    "    prev_chm[37:] = 0\n",
    "    # losses per second\n",
    "    losses = -(rf_data.pdr-1)\n",
    "    losses_sw = np.zeros((int(len(losses)*CONNECTION_EVENT),))\n",
    "    step = int(1/CONNECTION_EVENT)\n",
    "    for i in range(0,losses_sw.shape[0]):\n",
    "        losses_sw[i] = np.sum(losses[i*step:(i+1)*step])\n",
    "    for ev in range(rf_data.channel_map.shape[0]):\n",
    "        chm = str(bin(rf_data.channel_map[ev]))[2:]\n",
    "        if len(chm)<37:\n",
    "            chm = ''.join(['0']*(37-len(chm)))+chm\n",
    "        chan_map[ev] = (np.array([int(d) for d in chm]))[::-1]\n",
    "        if not np.array_equal(chan_map[ev], prev_chm):\n",
    "            nb_chanmap_update += 1\n",
    "        prev_chm = chan_map[ev]\n",
    "        \n",
    "        if ev>0:\n",
    "            staleness[ev] = staleness[ev-1]+1\n",
    "        staleness[ev,rf_data.channel[ev]] = 0\n",
    "        if rf_data.pdr[ev] == 0:\n",
    "            loss+=1\n",
    "        elif rf_data.pdr[ev] == 1 and loss>0:\n",
    "            consecutive_losses[min(loss-1,10)]+=1\n",
    "            loss=0\n",
    "            #loss_per_chan[rf_data.channel[ev]] += 1\n",
    "        #else:\n",
    "            #if not loss_per_chan[rf_data.channel[ev]]==0:\n",
    "                #consecutive_losses_per_chan[int(loss_per_chan[rf_data.channel[ev]]-1)] +=1\n",
    "                #loss_per_chan[rf_data.channel[ev]] = 0\n",
    "    # add last losses\n",
    "#     for ch in range(37):\n",
    "#         if not loss_per_chan[ch]==0:\n",
    "#                 consecutive_losses_per_chan[int(loss_per_chan[ch]-1)] +=1\n",
    "# #                 print(f\"{int(loss_per_chan[ch]-1)} losses on channel {ch} [-1]\")\n",
    "#                 loss_per_chan[ch] = 0\n",
    "        \n",
    "    exp['pdr'] = np.sum(rf_data.pdr)/rf_data.channel_map.shape[0]*100\n",
    "    exp['conn_events'] = rf_data.pdr\n",
    "    exp['losses_per_sec'] = losses_sw\n",
    "    exp['channel_map'] = chan_map\n",
    "    exp['staleness'] = staleness\n",
    "    exp['consecutive_losses'] = consecutive_losses\n",
    "    exp['total_loss'] = np.sum(rf_data.pdr==0)\n",
    "    exp['updates'] = nb_chanmap_update\n",
    "    exp['channel_diversity'] = np.nanmean(np.sum(chan_map,axis=1))\n",
    "    exp['channel_diversity_std'] = np.nanstd(np.sum(chan_map,axis=1))\n",
    "    return exp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 147,
   "id": "found-match",
   "metadata": {},
   "outputs": [],
   "source": [
    "exp_stats = [extract_data_from_feather(exp) for exp in exp_data]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "id": "bronze-finder",
   "metadata": {},
   "outputs": [],
   "source": [
    "eafh = dict()\n",
    "eafh['wifi1'] = dict()\n",
    "pos = 0\n",
    "eafh['wifi1']['pdr'] = [exp_stats[i]['pdr'] for i in range(pos,pos+5)]\n",
    "eafh['wifi1']['channel_maps'] = [exp_stats[i]['channel_map'] for i in range(pos,pos+5)]\n",
    "eafh['wifi1']['updates'] = [exp_stats[i]['updates'] for i in range(pos,pos+5)]\n",
    "eafh['wifi1']['channels'] = [np.sum(exp_stats[i]['channel_map'],axis=1) for i in range(pos,pos+5)]\n",
    "eafh['slow'] = dict()\n",
    "pos+=5\n",
    "eafh['slow']['pdr'] = [exp_stats[i]['pdr'] for i in range(pos,pos+5)]\n",
    "eafh['slow']['channel_maps'] = [exp_stats[i]['channel_map'] for i in range(pos,pos+5)]\n",
    "eafh['slow']['updates'] = [exp_stats[i]['updates'] for i in range(pos,pos+5)]\n",
    "eafh['slow']['channels'] = [np.sum(exp_stats[i]['channel_map'],axis=1) for i in range(pos,pos+5)]\n",
    "eafh['fast'] = dict()\n",
    "pos+=5\n",
    "eafh['fast']['pdr'] = [exp_stats[i]['pdr'] for i in range(pos,pos+5)]\n",
    "eafh['fast']['channel_maps'] = [exp_stats[i]['channel_map'] for i in range(pos,pos+5)]\n",
    "eafh['fast']['updates'] = [exp_stats[i]['updates'] for i in range(pos,pos+5)]\n",
    "eafh['fast']['channels'] = [np.sum(exp_stats[i]['channel_map'],axis=1) for i in range(pos,pos+5)]\n",
    "eafh['dist'] = dict()\n",
    "pos+=5\n",
    "eafh['dist']['pdr'] = [exp_stats[i]['pdr'] for i in range(pos,pos+5)]\n",
    "eafh['dist']['channel_maps'] = [exp_stats[i]['channel_map'] for i in range(pos,pos+5)]\n",
    "eafh['dist']['updates'] = [exp_stats[i]['updates'] for i in range(pos,pos+5)]\n",
    "eafh['dist']['channels'] = [np.sum(exp_stats[i]['channel_map'],axis=1) for i in range(pos,pos+5)]\n",
    "\n",
    "graz = dict()\n",
    "graz['wifi1'] = dict()\n",
    "pos+=5\n",
    "graz['wifi1']['pdr'] = [exp_stats[i]['pdr'] for i in range(pos,pos+5)]\n",
    "graz['wifi1']['channel_maps'] = [exp_stats[i]['channel_map'] for i in range(pos,pos+5)]\n",
    "graz['wifi1']['updates'] = [exp_stats[i]['updates'] for i in range(pos,pos+5)]\n",
    "graz['wifi1']['channels'] = [np.sum(exp_stats[i]['channel_map'],axis=1) for i in range(pos,pos+5)]\n",
    "graz['slow'] = dict()\n",
    "pos+=5\n",
    "graz['slow']['pdr'] = [exp_stats[i]['pdr'] for i in range(pos,pos+5)]\n",
    "graz['slow']['channel_maps'] = [exp_stats[i]['channel_map'] for i in range(pos,pos+5)]\n",
    "graz['slow']['updates'] = [exp_stats[i]['updates'] for i in range(pos,pos+5)]\n",
    "graz['slow']['channels'] = [np.sum(exp_stats[i]['channel_map'],axis=1) for i in range(pos,pos+5)]\n",
    "graz['fast'] = dict()\n",
    "pos+=5\n",
    "graz['fast']['pdr'] = [exp_stats[i]['pdr'] for i in range(pos,pos+5)]\n",
    "graz['fast']['channel_maps'] = [exp_stats[i]['channel_map'] for i in range(pos,pos+5)]\n",
    "graz['fast']['updates'] = [exp_stats[i]['updates'] for i in range(pos,pos+5)]\n",
    "graz['fast']['channels'] = [np.sum(exp_stats[i]['channel_map'],axis=1) for i in range(pos,pos+5)]\n",
    "graz['dist'] = dict()\n",
    "pos+=5\n",
    "graz['dist']['pdr'] = [exp_stats[i]['pdr'] for i in range(pos,pos+5)]\n",
    "graz['dist']['channel_maps'] = [exp_stats[i]['channel_map'] for i in range(pos,pos+5)]\n",
    "graz['dist']['updates'] = [exp_stats[i]['updates'] for i in range(pos,pos+5)]\n",
    "graz['dist']['channels'] = [np.sum(exp_stats[i]['channel_map'],axis=1) for i in range(pos,pos+5)]\n",
    "\n",
    "nafh = dict()\n",
    "nafh['wifi1'] = dict()\n",
    "pos+=5\n",
    "nafh['wifi1']['pdr'] = [exp_stats[i]['pdr'] for i in range(pos,pos+5)]\n",
    "nafh['wifi1']['channel_maps'] = [exp_stats[i]['channel_map'] for i in range(pos,pos+5)]\n",
    "nafh['wifi1']['updates'] = [exp_stats[i]['updates'] for i in range(pos,pos+5)]\n",
    "nafh['wifi1']['channels'] = [np.sum(exp_stats[i]['channel_map'],axis=1) for i in range(pos,pos+5)]\n",
    "nafh['slow'] = dict()\n",
    "pos+=5\n",
    "nafh['slow']['pdr'] = [exp_stats[i]['pdr'] for i in range(pos,pos+5)]\n",
    "nafh['slow']['channel_maps'] = [exp_stats[i]['channel_map'] for i in range(pos,pos+5)]\n",
    "nafh['slow']['updates'] = [exp_stats[i]['updates'] for i in range(pos,pos+5)]\n",
    "nafh['slow']['channels'] = [np.sum(exp_stats[i]['channel_map'],axis=1) for i in range(pos,pos+5)]\n",
    "nafh['fast'] = dict()\n",
    "pos+=5\n",
    "nafh['fast']['pdr'] = [exp_stats[i]['pdr'] for i in range(pos,pos+5)]\n",
    "nafh['fast']['channel_maps'] = [exp_stats[i]['channel_map'] for i in range(pos,pos+5)]\n",
    "nafh['fast']['updates'] = [exp_stats[i]['updates'] for i in range(pos,pos+5)]\n",
    "nafh['fast']['channels'] = [np.sum(exp_stats[i]['channel_map'],axis=1) for i in range(pos,pos+5)]\n",
    "nafh['dist'] = dict()\n",
    "pos+=5\n",
    "nafh['dist']['pdr'] = [exp_stats[i]['pdr'] for i in range(pos,pos+3)]\n",
    "nafh['dist']['channel_maps'] = [exp_stats[i]['channel_map'] for i in range(pos,pos+3)]\n",
    "nafh['dist']['updates'] = [exp_stats[i]['updates'] for i in range(pos,pos+3)]\n",
    "nafh['dist']['channels'] = [np.sum(exp_stats[i]['channel_map'],axis=1) for i in range(pos,pos+3)]\n",
    "nafh['blee'] = dict()\n",
    "pos+=5\n",
    "nafh['blee']['pdr'] = [exp_stats[i]['pdr'] for i in range(pos,pos+3)]\n",
    "nafh['blee']['channel_maps'] = [exp_stats[i]['channel_map'] for i in range(pos,pos+3)]\n",
    "nafh['blee']['updates'] = [exp_stats[i]['updates'] for i in range(pos,pos+3)]\n",
    "nafh['blee']['channels'] = [np.sum(exp_stats[i]['channel_map'],axis=1) for i in range(pos,pos+3)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "id": "weird-entry",
   "metadata": {},
   "outputs": [],
   "source": [
    "eafh_pdr = [np.nanmean(eafh['wifi1']['pdr']),\n",
    "            np.nanmean(eafh['slow']['pdr']),\n",
    "            np.nanmean(eafh['fast']['pdr']),\n",
    "            np.nanmean(eafh['dist']['pdr']),\n",
    "           ]\n",
    "graz_pdr = [np.nanmean(graz['wifi1']['pdr']),\n",
    "            np.nanmean(graz['slow']['pdr']),\n",
    "            np.nanmean(graz['fast']['pdr']),\n",
    "            np.nanmean(graz['dist']['pdr']),\n",
    "           ]\n",
    "nafh_pdr = [np.nanmean(nafh['wifi1']['pdr']),\n",
    "            np.nanmean(nafh['slow']['pdr']),\n",
    "            np.nanmean(nafh['fast']['pdr']),\n",
    "            np.nanmean(nafh['dist']['pdr']),\n",
    "           ]\n",
    "\n",
    "eafh_pdr_std = [np.nanstd(eafh['wifi1']['pdr']),\n",
    "            np.nanstd(eafh['slow']['pdr']),\n",
    "            np.nanstd(eafh['fast']['pdr']),\n",
    "            np.nanstd(eafh['dist']['pdr']),\n",
    "           ]\n",
    "graz_pdr_std = [np.nanstd(graz['wifi1']['pdr']),\n",
    "            np.nanstd(graz['slow']['pdr']),\n",
    "            np.nanstd(graz['fast']['pdr']),\n",
    "            np.nanstd(graz['dist']['pdr']),\n",
    "           ]\n",
    "nafh_pdr_std = [np.nanstd(nafh['wifi1']['pdr']),\n",
    "            np.nanstd(nafh['slow']['pdr']),\n",
    "            np.nanstd(nafh['fast']['pdr']),\n",
    "            np.nanstd(nafh['dist']['pdr']),\n",
    "           ]\n",
    "\n",
    "eafh_upd = [np.nanmean(eafh['wifi1']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanmean(eafh['slow']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanmean(eafh['fast']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanmean(eafh['dist']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "           ]\n",
    "graz_upd = [np.nanmean(graz['wifi1']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanmean(graz['slow']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanmean(graz['fast']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanmean(graz['dist']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "           ]\n",
    "nafh_upd = [np.nanmean(nafh['wifi1']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanmean(nafh['slow']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanmean(nafh['fast']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanmean(nafh['dist']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "           ]\n",
    "\n",
    "eafh_upd_std = [np.nanstd(eafh['wifi1']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanstd(eafh['slow']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanstd(eafh['fast']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanstd(eafh['dist']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "           ]\n",
    "graz_upd_std = [np.nanstd(graz['wifi1']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanstd(graz['slow']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanstd(graz['fast']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanstd(graz['dist']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "           ]\n",
    "nafh_upd_std = [np.nanstd(nafh['wifi1']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanstd(nafh['slow']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanstd(nafh['fast']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "            np.nanstd(nafh['dist']['updates'])*100*CONNECTION_EVENT/(10*60),\n",
    "           ]\n",
    "\n",
    "eafh_channels = [np.concatenate(eafh['wifi1']['channels']),\n",
    "                 np.concatenate(eafh['fast']['channels']),\n",
    "                 np.concatenate(eafh['slow']['channels']),\n",
    "                 np.concatenate(eafh['dist']['channels'])]\n",
    "graz_channels = [np.concatenate(graz['wifi1']['channels']),\n",
    "                 np.concatenate(graz['fast']['channels']),\n",
    "                 np.concatenate(graz['slow']['channels']),\n",
    "                 np.concatenate(graz['dist']['channels'])]\n",
    "nafh_channels = [np.concatenate(nafh['wifi1']['channels']),\n",
    "                 np.concatenate(nafh['fast']['channels']),\n",
    "                 np.concatenate(nafh['slow']['channels']),\n",
    "                 np.concatenate(nafh['dist']['channels'])]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "id": "incorporate-madness",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "99.28077519853123"
      ]
     },
     "execution_count": 149,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.nanmean(nafh['blee']['pdr'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "id": "processed-tulsa",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x144 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x_axis = np.arange(4)*1.5\n",
    "\n",
    "fig,ax = plt.subplots(1,3, figsize=(15,2), sharex=True)\n",
    "ax[0].set_axisbelow(True)\n",
    "ax[1].set_axisbelow(True)\n",
    "ax[2].set_axisbelow(True)\n",
    "\n",
    "# PDR\n",
    "ax[0].bar(x_axis-0.3,\n",
    "             nafh_pdr,\n",
    "             yerr=nafh_pdr_std,\n",
    "             width=0.3,\n",
    "             capsize=3,\n",
    "             linewidth=1,\n",
    "             edgecolor='black',\n",
    "             color='red')\n",
    "ax[0].bar(x_axis,\n",
    "             eafh_pdr,\n",
    "             yerr=eafh_pdr_std,\n",
    "             width=0.3,\n",
    "             capsize=3,\n",
    "             linewidth=1,\n",
    "             edgecolor='black',\n",
    "             color=eAFH_COLOR)\n",
    "ax[0].bar(x_axis+0.3,\n",
    "             graz_pdr,\n",
    "             yerr=graz_pdr_std,\n",
    "             width=0.3,\n",
    "             capsize=3,\n",
    "             linewidth=1,\n",
    "             edgecolor='black',\n",
    "             color=GRAZ_COLOR)\n",
    "ax[0].axis([-0.6,5.2,75,100])\n",
    "ax[0].grid(axis='y',linestyle='dashed')\n",
    "ax[0].set_xticks(x_axis)\n",
    "ax[0].set_xticklabels([\"Constant Wifi\", \"Slow dynamics\", \"Fast dynamics\", \"2 meters\"], rotation=15)\n",
    "ax[0].set_ylabel(\"Link Layer PDR [%]\")\n",
    "\n",
    "\n",
    "# Updates\n",
    "ax[1].bar(x_axis-0.25,\n",
    "             eafh_upd,\n",
    "             yerr=eafh_upd_std,\n",
    "             width=0.5,\n",
    "             capsize=3,\n",
    "             linewidth=1,\n",
    "             edgecolor='black',\n",
    "             color=eAFH_COLOR)\n",
    "ax[1].bar(x_axis+0.25,\n",
    "             graz_upd,\n",
    "             yerr=graz_upd_std,\n",
    "             width=0.5,\n",
    "             capsize=3,\n",
    "             linewidth=1,\n",
    "             edgecolor='black',\n",
    "             color=GRAZ_COLOR)\n",
    "ax[1].axis([-0.6,5.2,0,5])\n",
    "ax[1].grid(axis='y',linestyle='dashed')\n",
    "ax[1].set_xticks(x_axis)\n",
    "ax[1].set_xticklabels([\"Constant Wifi\", \"Slow dynamics\", \"Fast dynamics\", \"2 meters\"], rotation=15)\n",
    "ax[1].set_ylabel(\"AFH overhead [%]\")\n",
    "\n",
    "# Active Channels\n",
    "parts = ax[2].violinplot(eafh_channels,\n",
    "                positions=x_axis-0.25,)\n",
    "for pc in parts['bodies']:\n",
    "    pc.set_facecolor(eAFH_COLOR)\n",
    "    pc.set_edgecolor('black')\n",
    "    pc.set_alpha(1)\n",
    "parts['cbars'].set_color(\"black\")\n",
    "parts['cmaxes'].set_color(\"black\")\n",
    "parts['cmins'].set_color(\"black\")\n",
    "parts = ax[2].violinplot(graz_channels,\n",
    "                positions=x_axis+0.25,)\n",
    "for pc in parts['bodies']:\n",
    "    pc.set_facecolor(GRAZ_COLOR)\n",
    "    pc.set_edgecolor('black')\n",
    "    pc.set_alpha(1)\n",
    "parts['cbars'].set_color(\"black\")\n",
    "parts['cmaxes'].set_color(\"black\")\n",
    "parts['cmins'].set_color(\"black\")\n",
    "ax[2].axis([-0.6,5.2,0,38])\n",
    "ax[2].grid(axis='y',linestyle='dashed')\n",
    "ax[2].set_xticklabels([\"Constant Wifi\", \"Slow dynamics\", \"Fast dynamics\", \"2 meters\"], rotation=15)\n",
    "ax[2].set_ylabel(\"# Active channels\")\n",
    "plt.savefig('eval_comparison.pdf', bbox_inches='tight', transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "private-portuguese",
   "metadata": {},
   "outputs": [],
   "source": [
    "x_axis = np.array(range(0,5))*.75+0.5\n",
    "\n",
    "fig,ax = plt.subplots(2,1, figsize=(10,5), sharex=True)\n",
    "ax[0].set_axisbelow(True)\n",
    "ax[1].set_axisbelow(True)\n",
    "\n",
    "\n",
    "# PDR VS wifi\n",
    "ax[0].bar(x_axis-0.1,\n",
    "             parsed_exclusion_continuous_pdr,\n",
    "             yerr=parsed_exclusion_continuous_pdr_std,\n",
    "             width=0.2)\n",
    "ax[0].bar(x_axis+0.1,\n",
    "             parsed_exclusion_1_11_pdr,\n",
    "             yerr=parsed_exclusion_1_11_pdr_std,\n",
    "             width=0.2)\n",
    "ax[0].set_ylabel('Link-layer PDR [%]')\n",
    "ax[0].set_xticks(x_axis)\n",
    "#ax[0].set_xticklabels(['No AFH','Constant, 2 sec','Constant, 30 sec','Exponential, 2 sec','eAFH'])\n",
    "ax[0].axis([0,4,90,100])\n",
    "ax[0].set_title('Channel Inclusion')\n",
    "ax[0].grid(axis='y',linestyle='dashed')\n",
    "ax[0].legend([\"Continous Wifi channel 1\",\"1 min channel 1, 1 min channel 11\"], loc='lower right')\n",
    "\n",
    "ax[0].text(0.22,90.5,f'{parsed_exclusion_continuous_pdr[0]:.1f}%')\n",
    "ax[0].text(0.97,90.5,f'{parsed_exclusion_continuous_pdr[1]:.1f}%')\n",
    "\n",
    "\n",
    "\n",
    "# Channels VS wifi\n",
    "ax[1].bar(x_axis-0.1,\n",
    "             parsed_exclusion_continuous_updates/5,\n",
    "             yerr=parsed_exclusion_continuous_updates_std/5,\n",
    "             width=0.2)\n",
    "ax[1].bar(x_axis+0.1,\n",
    "             parsed_exclusion_1_11_updates/5,\n",
    "             yerr=parsed_exclusion_1_11_updates_std/5,\n",
    "             width=0.2)\n",
    "ax[1].set_ylabel('# Updates / min')\n",
    "ax[1].set_xlabel('Short-term PDR Window Size')\n",
    "ax[1].set_xticks(x_axis)\n",
    "ax[1].set_xticklabels(['No AFH','Constant, 2 sec','Constant, 30 sec','eAFH: Exp','eAFH: Exp + Nearby'])\n",
    "ax[1].axis([0,4,0,100])\n",
    "ax[1].grid(axis='y',linestyle='dashed')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "color-contract",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "stuck-namibia",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "powered-gregory",
   "metadata": {},
   "outputs": [],
   "source": [
    "exp=23\n",
    "t = np.arange(0,exp_stats[exp]['channel_map'].shape[0])*CONNECTION_EVENT/60\n",
    "plt.plot(t,np.sum(exp_stats[exp]['channel_map'],axis=1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "specific-rating",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fundamental-accident",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_concatenated_channel_maps(exps):\n",
    "    chans = []\n",
    "    shortest = 999999999\n",
    "    for i in range(len(exps)):\n",
    "        shortest = np.minimum(shortest, exps[i]['channel_map'].shape[0])\n",
    "    for i in range(len(exps)):\n",
    "        chans.append(np.sum(exps[i]['channel_map'],axis=1)[:shortest])\n",
    "    return np.array(chans,dtype=np.float)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "excited-workplace",
   "metadata": {},
   "source": [
    "## Macro-eval, Graz / eAFH vs Wifi 1,11"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "aware-mortality",
   "metadata": {},
   "outputs": [],
   "source": [
    "graz = get_concatenated_channel_maps(exp_stats[0:5])\n",
    "graz_chan = np.nanmean(graz,axis=0)\n",
    "graz_std = np.nanstd(graz,axis=0)\n",
    "eAFH = get_concatenated_channel_maps(exp_stats[10:15])\n",
    "eAFH_chan = np.nanmean(eAFH,axis=0)\n",
    "eAFH_std = np.nanstd(eAFH,axis=0)\n",
    "\n",
    "t = np.arange(0,np.minimum(graz.shape[1],eAFH.shape[1]))*CONNECTION_EVENT/60\n",
    "graz_chan = graz_chan[:t.shape[0]]\n",
    "graz_std = graz_std[:t.shape[0]]\n",
    "eAFH_chan = eAFH_chan[:t.shape[0]]\n",
    "eAFH_std = eAFH_std[:t.shape[0]]\n",
    "\n",
    "fig,ax = plt.subplots(1,1, figsize=(6,4), sharex=True)\n",
    "ax.plot(t,\n",
    "        graz_chan)\n",
    "ax.fill_between(t,\n",
    "                graz_chan+graz_std/2,\n",
    "                graz_chan-graz_std/2,\n",
    "                alpha=0.2)\n",
    "ax.plot(t,\n",
    "        eAFH_chan)\n",
    "ax.fill_between(t,\n",
    "                eAFH_chan+eAFH_std/2,\n",
    "                eAFH_chan-eAFH_std/2, alpha=0.2)\n",
    "ax.axis([0,t[-1],0,40])\n",
    "ax.set_xlabel(\"Time [min]\")\n",
    "ax.set_ylabel(\"Active Channels\")\n",
    "ax.legend([\"Graz\",\"eAFH\"],\n",
    "          loc='lower left')\n",
    "ax.grid(axis='y',linestyle='dashed')\n",
    "\n",
    "r_1 = matplotlib.patches.Rectangle((1.15,0),\n",
    "                                    0.98,\n",
    "                                   40,\n",
    "                                   alpha=0.2,\n",
    "                                   facecolor=\"gray\")\n",
    "r_11 = matplotlib.patches.Rectangle((2.2,0),\n",
    "                                    0.98,\n",
    "                                    40,\n",
    "                                    alpha=0.2,\n",
    "                                    facecolor=\"gray\")\n",
    "ax.add_patch(r_1)\n",
    "ax.add_patch(r_11)\n",
    "ax.text(1.15+0.12,1,\"Channel 1\")\n",
    "ax.text(2.2+0.09,1,\"Channel 11\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "complex-fitting",
   "metadata": {},
   "source": [
    "## Macro-eval, Graz / eAFH vs Wifi 1,11"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "hourly-demographic",
   "metadata": {},
   "outputs": [],
   "source": [
    "graz = get_concatenated_channel_maps(exp_stats[15:20])\n",
    "graz_chan = np.nanmean(graz,axis=0)\n",
    "graz_std = np.nanstd(graz,axis=0)\n",
    "eAFH = get_concatenated_channel_maps(exp_stats[15:25])\n",
    "eAFH_chan = np.nanmean(eAFH,axis=0)\n",
    "eAFH_std = np.nanstd(eAFH,axis=0)\n",
    "\n",
    "t = np.arange(0,np.minimum(graz.shape[1],eAFH.shape[1]))*CONNECTION_EVENT/60\n",
    "graz_chan = graz_chan[:t.shape[0]]\n",
    "graz_std = graz_std[:t.shape[0]]\n",
    "eAFH_chan = eAFH_chan[:t.shape[0]]\n",
    "eAFH_std = eAFH_std[:t.shape[0]]\n",
    "\n",
    "fig,ax = plt.subplots(1,1, figsize=(6,4), sharex=True)\n",
    "\n",
    "# for i in range(1,15):\n",
    "#     ax.plot([0.5*i,0.5*i],[0,40],color=\"black\",alpha=0.5)\n",
    "\n",
    "ax.plot(t,\n",
    "        graz_chan)\n",
    "ax.fill_between(t,\n",
    "                np.max(graz,axis=0),\n",
    "                np.min(graz,axis=0),\n",
    "                alpha=0.2)\n",
    "# ax.plot(t,\n",
    "#         eAFH_chan)\n",
    "# ax.fill_between(t,\n",
    "#                 eAFH_chan+eAFH_std/2,\n",
    "#                 eAFH_chan-eAFH_std/2, alpha=0.2)\n",
    "ax.axis([0,t[-1],0,40])\n",
    "ax.set_xlabel(\"Time [min]\")\n",
    "ax.set_ylabel(\"Active Channels\")\n",
    "ax.legend([\"Graz\",\"eAFH\"],\n",
    "          loc='lower left')\n",
    "ax.grid(axis='y',linestyle='dashed')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "awful-study",
   "metadata": {},
   "source": [
    "## Graz & eAFH vs random Wifi, 1 representative run"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "returning-fisher",
   "metadata": {},
   "outputs": [],
   "source": [
    "graz_run = np.sum(exp_stats[15]['channel_map'],axis=1)\n",
    "eAFH_run = np.sum(exp_stats[20]['channel_map'],axis=1)\n",
    "\n",
    "t = np.arange(0,29000)*CONNECTION_EVENT/60#np.minimum(graz_run.shape[0],eAFH_run.shape[0]))*CONNECTION_EVENT/60\n",
    "# reshape\n",
    "graz_run = graz_run[:t.shape[0]]\n",
    "eAFH_run = eAFH_run[200:t.shape[0]+200]\n",
    "\n",
    "\n",
    "fig,ax = plt.subplots(2,1, figsize=(6,4), sharex=True)\n",
    "\n",
    "\n",
    "ax[0].plot(t,\n",
    "        graz_run,\n",
    "        linewidth=2,\n",
    "        color=GRAZ_COLOR)\n",
    "r_1 = matplotlib.patches.Rectangle((0.7,0),\n",
    "                                    7.1,\n",
    "                                   40,\n",
    "                                   alpha=0.2,\n",
    "                                   facecolor=\"gray\")\n",
    "ax[0].add_patch(r_1)\n",
    "\n",
    "ax[1].plot(t,\n",
    "        eAFH_run,\n",
    "        linewidth=2,\n",
    "        color=eAFH_COLOR)\n",
    "r_1 = matplotlib.patches.Rectangle((0.7,0),\n",
    "                                    7.1,\n",
    "                                   40,\n",
    "                                   alpha=0.2,\n",
    "                                   facecolor=\"gray\")\n",
    "ax[1].add_patch(r_1)\n",
    "\n",
    "ax[0].axis([0,t[-1],0,40])\n",
    "ax[0].set_ylabel(\"Active Channels\")\n",
    "ax[0].grid(axis='y',linestyle='dashed')\n",
    "ax[0].legend([\"AFH-Spörk\"],loc='lower left')\n",
    "\n",
    "ax[1].set_xlabel(\"Time [min]\")\n",
    "ax[1].axis([0,t[-1],0,40])\n",
    "ax[1].set_ylabel(\"Active Channels\")\n",
    "ax[1].legend([\"eAFH\"],loc='lower left')\n",
    "ax[1].grid(axis='y',linestyle='dashed')\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.subplots_adjust(hspace=0.11)\n",
    "\n",
    "#matplotlib.rcParams.update({'font.size': 14})\n",
    "plt.savefig('macro_vs_random_chans.pdf', bbox_inches='tight', transparent=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "embedded-african",
   "metadata": {},
   "source": [
    "## Graz & eAFH vs Channel 1 one-off"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "handmade-computer",
   "metadata": {},
   "outputs": [],
   "source": [
    "graz_run = np.sum(exp_stats[26]['channel_map'],axis=1)\n",
    "eAFH_run = np.sum(exp_stats[25]['channel_map'],axis=1)\n",
    "graz_staleness = np.nanmean(exp_stats[26]['staleness'],axis=1)*CONNECTION_EVENT\n",
    "eAFH_staleness = np.nanmean(exp_stats[25]['staleness'],axis=1)*CONNECTION_EVENT\n",
    "\n",
    "t = np.arange(0,13900)*CONNECTION_EVENT/60     #np.minimum(graz_run.shape[0],eAFH_run.shape[0]))*CONNECTION_EVENT/60\n",
    "# reshape\n",
    "graz_run = graz_run[:t.shape[0]]\n",
    "eAFH_run = eAFH_run[500:14400]\n",
    "graz_staleness = graz_staleness[:t.shape[0]]\n",
    "eAFH_staleness = eAFH_staleness[500:14400]\n",
    "\n",
    "fig,ax = plt.subplots(2,1, figsize=(6,4), sharex=True)\n",
    "\n",
    "\n",
    "ax[0].plot(t,\n",
    "        graz_run,\n",
    "        linewidth=2,\n",
    "        color=GRAZ_COLOR)\n",
    "ax[0].plot(t,\n",
    "        eAFH_run,\n",
    "        linewidth=2,\n",
    "        color=eAFH_COLOR)\n",
    "r_1 = matplotlib.patches.Rectangle((1.08,0),\n",
    "                                    1.0,\n",
    "                                   40,\n",
    "                                   alpha=0.2,\n",
    "                                   facecolor=\"gray\")\n",
    "ax[0].add_patch(r_1)\n",
    "ax[0].text(1.15+0.06,16.8,\"Interference\")\n",
    "ax[1].text(1.15+0.14,53,\"Channel 1\")\n",
    "ax[0].axis([0,t[-1],15,40])\n",
    "ax[0].set_ylabel(\"Active Channels\")\n",
    "ax[0].legend([\"AFH-Spörk\",\"eAFH\"],loc='lower right')\n",
    "ax[0].grid(axis='y',linestyle='dashed')\n",
    "\n",
    "\n",
    "ax[1].plot(t,\n",
    "        graz_staleness,\n",
    "        linewidth=2,\n",
    "        color=GRAZ_COLOR)\n",
    "ax[1].plot(t,\n",
    "        eAFH_staleness,\n",
    "        linewidth=2,\n",
    "        color=eAFH_COLOR)\n",
    "r_1 = matplotlib.patches.Rectangle((1.08,0),\n",
    "                                    1.0,\n",
    "                                   100,\n",
    "                                   alpha=0.2,\n",
    "                                   facecolor=\"gray\")\n",
    "ax[1].add_patch(r_1)\n",
    "\n",
    "ax[1].set_xlabel(\"Time [min]\")\n",
    "ax[1].axis([0,t[-1],0,60])\n",
    "ax[1].set_ylabel(\"Data Staleness [sec]\")\n",
    "#ax[0].legend([\"Graz\",\"eAFH\"],loc='lower left')\n",
    "ax[1].grid(axis='y',linestyle='dashed')\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.subplots_adjust(hspace=0.11)\n",
    "\n",
    "#matplotlib.rcParams.update({'font.size': 14})\n",
    "plt.savefig('macro_vs_chan_1_one_off.pdf', bbox_inches='tight', transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "tough-address",
   "metadata": {},
   "outputs": [],
   "source": [
    "exp_stats[20]['pdr']"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "arabic-fireplace",
   "metadata": {},
   "source": [
    "## Design: Role of explo vs Wifi 1 30 seconds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "diverse-wonder",
   "metadata": {},
   "outputs": [],
   "source": [
    "graz_run1 = np.sum(exp_stats[34]['channel_map'],axis=1)\n",
    "eAFH_run1 = np.sum(exp_stats[33]['channel_map'],axis=1)\n",
    "graz_run2 = np.sum(exp_stats[36]['channel_map'],axis=1)\n",
    "eAFH_run2 = np.sum(exp_stats[35]['channel_map'],axis=1)\n",
    "\n",
    "\n",
    "t = np.arange(0,13900)*CONNECTION_EVENT/60     #np.minimum(graz_run.shape[0],eAFH_run.shape[0]))*CONNECTION_EVENT/60\n",
    "# reshape\n",
    "graz_run1 = graz_run1[:t.shape[0]]\n",
    "eAFH_run1 = eAFH_run1[650:t.shape[0]+650]\n",
    "graz_run2 = graz_run2[100:t.shape[0]+100]\n",
    "eAFH_run2 = eAFH_run2[:t.shape[0]+0]\n",
    "\n",
    "fig,ax = plt.subplots(2,1, figsize=(6,4), sharex=True)\n",
    "\n",
    "\n",
    "ax[0].plot(t,\n",
    "        eAFH_run1,\n",
    "        linewidth=2,\n",
    "        color=eAFH_COLOR)\n",
    "ax[0].plot(t,\n",
    "        graz_run1,\n",
    "        linewidth=2,\n",
    "        color=GRAZ_COLOR)\n",
    "r_1 = matplotlib.patches.Rectangle((0.6,0),\n",
    "                                    .5,\n",
    "                                   40,\n",
    "                                   alpha=0.2,\n",
    "                                   facecolor=\"gray\")\n",
    "ax[0].add_patch(r_1)\n",
    "ax[0].text(0.7,2,\"Ch. 1\")\n",
    "ax[0].axis([0,t[-1],0,40])\n",
    "ax[0].set_ylabel(\"Active Channels\")\n",
    "ax[0].legend([\"eAFH: Exclusion+Exploration\", \"AFH-Spörk: Exclusion-only\",\"Wifi Interference\"],loc='lower right')\n",
    "ax[0].grid(axis='y',linestyle='dashed')\n",
    "\n",
    "\n",
    "ax[1].plot(t,\n",
    "        eAFH_run2,\n",
    "        linewidth=2,\n",
    "        color=eAFH_COLOR)\n",
    "ax[1].plot(t,\n",
    "        graz_run2,\n",
    "        linewidth=2,\n",
    "        color=GRAZ_COLOR)\n",
    "ax[1].add_patch(matplotlib.patches.Rectangle((.3,0),\n",
    "                                    .45,\n",
    "                                   40,\n",
    "                                   alpha=0.2,\n",
    "                                   facecolor=\"gray\"))\n",
    "ax[1].add_patch(matplotlib.patches.Rectangle((1.15,0),\n",
    "                                    .45,\n",
    "                                   40,\n",
    "                                   alpha=0.2,\n",
    "                                   facecolor=\"gray\"))\n",
    "ax[1].add_patch(matplotlib.patches.Rectangle((2.0,0),\n",
    "                                    .45,\n",
    "                                   40,\n",
    "                                   alpha=0.2,\n",
    "                                   facecolor=\"gray\"))\n",
    "ax[1].add_patch(matplotlib.patches.Rectangle((2.9,0),\n",
    "                                    .45,\n",
    "                                   40,\n",
    "                                   alpha=0.2,\n",
    "                                   facecolor=\"gray\"))\n",
    "ax[1].add_patch(matplotlib.patches.Rectangle((3.8,0),\n",
    "                                    .45,\n",
    "                                   40,\n",
    "                                   alpha=0.2,\n",
    "                                   facecolor=\"gray\"))\n",
    "ax[1].text(.35,2,\"Ch. 1\")\n",
    "ax[1].text(1.2,2,\"Ch. 3\")\n",
    "ax[1].text(2.05,2,\"Ch. 7\")\n",
    "ax[1].text(2.98,2,\"Ch. 9\")\n",
    "ax[1].text(3.8,2,\"Ch. 11\")\n",
    "\n",
    "\n",
    "ax[1].set_xlabel(\"Time [min]\")\n",
    "ax[1].axis([0,t[-1],0,40])\n",
    "ax[1].set_ylabel(\"Active Channels\")\n",
    "#ax[0].legend([\"Graz\",\"eAFH\"],loc='lower left')\n",
    "ax[1].grid(axis='y',linestyle='dashed')\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.subplots_adjust(hspace=0.11)\n",
    "\n",
    "matplotlib.rcParams.update({'font.size': 10})\n",
    "plt.savefig('design_exploration.pdf', bbox_inches='tight', transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "discrete-ceramic",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "plastic-benchmark",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "worst-colorado",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "oriented-prototype",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'bodies': [<matplotlib.collections.PolyCollection at 0x12b2e4fd0>,\n",
       "  <matplotlib.collections.PolyCollection at 0x12b2e4f90>],\n",
       " 'cmaxes': <matplotlib.collections.LineCollection at 0x12b1e2f10>,\n",
       " 'cmins': <matplotlib.collections.LineCollection at 0x12b2f4910>,\n",
       " 'cbars': <matplotlib.collections.LineCollection at 0x12b2f4cd0>}"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "graz = np.concatenate([np.sum(exp_stats[15]['channel_map'],axis=1),\n",
    "               np.sum(exp_stats[16]['channel_map'],axis=1),\n",
    "               np.sum(exp_stats[17]['channel_map'],axis=1),\n",
    "               np.sum(exp_stats[18]['channel_map'],axis=1),\n",
    "               np.sum(exp_stats[19]['channel_map'],axis=1)])\n",
    "\n",
    "eafh = np.concatenate([np.sum(exp_stats[20]['channel_map'],axis=1),\n",
    "               np.sum(exp_stats[21]['channel_map'],axis=1),\n",
    "               np.sum(exp_stats[22]['channel_map'],axis=1),\n",
    "               np.sum(exp_stats[23]['channel_map'],axis=1),\n",
    "               np.sum(exp_stats[24]['channel_map'],axis=1)])\n",
    "\n",
    "plt.violinplot([graz,eafh])"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

